Nonparametric Sparse Tensor Factorization with Hierarchical Gamma Processes

We propose a nonparametric factorization approach for sparsely observed tensors. The sparsity does not mean zero-valued entries are massive or dominated. Rather, it implies the observed entries are very few, and even fewer with the growth of the tensor; this is ubiquitous in practice. Compared with the existent works, our model not only leverages the structural information underlying the observed entry indices, but also provides extra interpretability and flexibility -- it can simultaneously estimate a set of location factors about the intrinsic properties of the tensor nodes, and another set of sociability factors reflecting their extrovert activity in interacting with others; users are free to choose a trade-off between the two types of factors. Specifically, we use hierarchical Gamma processes and Poisson random measures to construct a tensor-valued process, which can freely sample the two types of factors to generate tensors and always guarantees an asymptotic sparsity. We then normalize the tensor process to obtain hierarchical Dirichlet processes to sample each observed entry index, and use a Gaussian process to sample the entry value as a nonlinear function of the factors, so as to capture both the sparse structure properties and complex node relationships. For efficient inference, we use Dirichlet process properties over finite sample partitions, density transformations, and random features to develop a stochastic variational estimation algorithm. We demonstrate the advantage of our method in several benchmark datasets.

==> figures/alog_comb_mae.m <==
clear all;
close all;

HDP = [1.105983851
0.9997572999
0.9917927492
0.9785707985
0.989569843
0.971886525
0.9849994716
0.9745068336
0.97753428
0.9783567237];
HDP_std = [0.02773486321
0.01827127182
0.00887756689
0.02074300674
0.01560918921
0.01384999189
0.006271531832
0.01027917359
0.01193875294
0.0161548931]/sqrt(5);


SpecGPTF =[0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
];
SpecGPTF_std = [0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148
0.1312228631];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627
0.00688638818]/sqrt(5);

BayesCP = [0.03482535839
0.03609908524
0.0371055755
0.04629529545
0.05128163111];
BayesCP_std = [0.002378787053
0.002513388917
0.002414957182
0.002505529389
0.002259644414]/sqrt(5);


CP_ALS = [0.0510028464
0.05100409557
0.05100299311
0.05100164116
0.04860865955];
CP_ALS_std = [0.0001024521006
0.0001028871141
0.0001035329998
0.0001027979489
0.0005475769078]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [1,2,3,4,5,6,7,8,9,10];
brown = [0.8500, 0.3250, 0.0980];


hold on;


errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);


%errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MAE', 'FontSize',30);
xlabel('R_2','FontSize',30);
xlim([0.5,10.5]);
ylim([0.96,1.12]);

xticks([1,3,5,7,9]);
yticks([1.00,1.1])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/alog_comb_mse.m <==
clear all;
close all;

HDP = [2.157640902
1.746141539
1.739131674
1.694390939
1.702399283
1.674084908
1.720486507
1.686337929
1.691740066
1.696720235];
HDP_std = [0.1011546659
0.07721903581
0.06295052811
0.09414542001
0.07446467032
0.07172200197
0.04660144316
0.05194583921
0.03910609228
0.06940869987]/sqrt(5);


SpecGPTF =[0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
];
SpecGPTF_std = [0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148
0.1312228631];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627
0.00688638818]/sqrt(5);

BayesCP = [0.03482535839
0.03609908524
0.0371055755
0.04629529545
0.05128163111];
BayesCP_std = [0.002378787053
0.002513388917
0.002414957182
0.002505529389
0.002259644414]/sqrt(5);


CP_ALS = [0.0510028464
0.05100409557
0.05100299311
0.05100164116
0.04860865955];
CP_ALS_std = [0.0001024521006
0.0001028871141
0.0001035329998
0.0001027979489
0.0005475769078]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);





color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [1,2,3,4,5,6,7,8,9,10];
brown = [0.8500, 0.3250, 0.0980];


hold on;


errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);


%errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MSE', 'FontSize',30);
xlabel('R_2','FontSize',30);
xlim([0.5,10.5]);
ylim([1.65,2.26]);

xticks([1,3,5,7,9]);
yticks([ 1.7 , 2.,2.27])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/alog_fig.m <==
clear all;
close all;

HDP = [1.773219304
1.695164681
1.693118052
1.675863609
1.674084908];
HDP_std = [0.05388668633
0.08890114544
0.02074913779
0.08490217323
0.07172200197]/sqrt(5);

SpecGPTF =[1.923574092
1.892264778
2.01976856
2.209614516
2.458576389];
SpecGPTF_std = [0.03056220983
0.07682261632
0.05780461122
0.06134687997
0.08875497147]/sqrt(5);

Ptucker = [2.170534033
2.354646017
2.693696991
2.914896923
3.946410737];
Ptucker_std = [0.08035088377
0.2058891149
0.1714440083
0.46086266
0.8662216024]/sqrt(5);

BayesCP = [4.823249372
4.86704587
4.863592843
4.879603378];
BayesCP_std = [0.13232431
0.1480345193
0.1459442042
0.1458952139]/sqrt(5);


CP_ALS = [3.708656736
3.70961693
3.709779764
3.709478803
7.655941742];
CP_ALS_std = [0.01371982754
0.01347304418
0.01371982754
0.01363784092
0.3618800845]/sqrt(5);

CP_WOPT = [2.440259671
3.356715513
3.359061292
4.679674097
3.31647732];
CP_WOPT_std = [0.5508376748
1.114500084
1.112210366
0.782554717
0.7496759324]/sqrt(5);

SparseSpecGPTF = [1.82898325
1.798590306
1.987269955
2.122449356
2.329317829018044];
SparseSpecGPTF_std = [0.08523846204
0.08804013604
0.1096694832
0.06976839196
0.043854469950135824]/sqrt(5);

SparseSpecGPTFsoc =[1.881881206
1.833494571
1.886334406
1.978256739
1.9951461952486684 ];
SparseSpecGPTFsoc_std = [0.05159993197
0.07092433298
0.1001972772
0.103574511
0.08027101582792143]/sqrt(5);


color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);



%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MSE', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([1.5,4]);

xticks([3,5,7,9,11]);
yticks([1.7,2,2.5,3,3.5])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/alog_link.m <==
clear all;
close all;

HDP = [0.99250508
0.99398212
0.99389436
0.99379996
0.99379996];
HDP_std = [0.001280270458
0.000420734676
0.0008416968602
0.0006223397146
0.0006223397146]/sqrt(5);


SpecGPTF =[0.51144783
0.50704253
0.58623074
0.63906024
0.7543968];
SpecGPTF_std = [0.0189685452
0.01236832619
0.02897009658
0.01252314477
0.04992074966]/sqrt(5);

Ptucker = [0.59473476
0.64713466
0.58786716
0.660627
0.65767834];
Ptucker_std = [0.02970640713
0.03178473954
0.03086102546
0.07508693331
0.04808651732]/sqrt(5);

BayesCP = [0.96371353
0.9626893
0.96178458
0.96338257
0.96126941];
BayesCP_std = [0.0003304648916
0.001671574464
0.002129017467
0.003809007131
0.0008054495685]/sqrt(5);

SparseSpecGPTF = [0.98688877
0.99122095
0.99075165
0.98480681
0.95335762];
SparseSpecGPTF_std = [0.008423953555
0.0005540097228
0.001070579961
0.006152796055
0.043051850704999915]/sqrt(5);

SparseSpecGPTFsoc =[0.99150165
0.99151737
0.99148251
0.99152052
0.99035154];
SparseSpecGPTFsoc_std = [0.0005217969902
0.0005341011052
0.0005754556433
0.0005657227179
0.0007320646299337329]/sqrt(5);






color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];


errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);


%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('AUC', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([.47,1.]);

xticks([3,5,7,9,11]);
yticks([.5,.75 ,1.])
%set(gca,'XTick',nrank,'FontSize',20);

==> figures/alog_mae.m <==
clear all;
close all;

HDP = [1.005098172
0.971886525
0.9775123973
0.9810370504
0.9702205037];
HDP_std = [0.0137693188
0.01670876758
0.01670876758
0.006646064901
0.02386253047]/sqrt(5);


SpecGPTF =[1.057601492
1.054881301
1.077645484
1.126054545
1.188106023];
SpecGPTF_std = [0.01081398166
0.01674022764
0.01406286765
0.01678927573
0.01915305133]/sqrt(5);

Ptucker = [1.065604071
1.073763532
1.094962899
1.106039049
1.182338231];
Ptucker_std = [0.02102742533
0.02575815374
0.01413317398
0.02816662526
0.04890672753]/sqrt(5);

BayesCP = [1.717637771
1.731997439
1.728055527
1.725908831
1.720930862];
BayesCP_std = [0.02629813234
0.02274120424
0.01570968082
0.01485288337
0.02753335667]/sqrt(5);


CP_ALS = [2.961566116
2.963738017
2.963928776
2.963593016
2.966395307];
CP_ALS_std = [0.0111571656
0.01156063341
0.01181465078
0.01151640346
0.01164220629]/sqrt(5);

CP_WOPT = [1.067590079
1.102062166
1.109395699
1.165854249
1.106604982];
CP_WOPT_std = [0.01737257522
0.02318832605
0.04327144622
0.01883168945
0.04181080583]/sqrt(5);

SparseSpecGPTF = [1.032987709
1.018484966
1.069586432
1.105967354
1.1671449161866405];
SparseSpecGPTF_std = [0.01902535703
0.02137246117
0.02433891584
0.01764651458
0.004512737932908935]/sqrt(5);

SparseSpecGPTFsoc =[1.038096527
1.029751519
1.036747285
1.067772281
1.071853369522026];
SparseSpecGPTFsoc_std = [0.01171648255
0.01705936453
0.01690324162
0.02746230767
0.025734718253917314]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);



%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MAE', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([.95,1.8]);

xticks([3,5,7,9,11]);
yticks([1,1.1,1.5])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/cp_bayes_growth.m <==
clear all;
close all;
color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];





x_2 = [  125,   8000,  27000,  42875,  64000, 110592];
y_2 = [0.55992   , 0.55792   , 0.56545778, 0.56219125, 0.56038203, 0.56386167];
plot(x_2,y_2,'color',color{6},'LineWidth',5)


x_1 = [  125,   8000,  27000,  42875,  64000, 110592];
y_1 = [0.49216   , 0.50058125, 0.50023296, 0.49978799, 0.50014297, 0.50012867 ];
plot(x_1,y_1,'color',[0.4660, 0.6740, 0.1880],'LineWidth',5)



set(gca, 'FontSize', 25);
lgd = legend({ 'GPTF','CP-Bayes'},'FontSize',7)
lgd.FontSize = 25
ylabel('#Entries/Tensor Size', 'FontSize',30);
xlabel('Tensor Size','FontSize',30);
xlim([0,100000]);
ylim([0.45,0.65]);

xticks([0,50000,100000]);
yticks([,.5,.6])
%set(gca,'XTick',nrank,'FontSize',20);

==> figures/data_article_new.m <==
    clear all;
close all;

% article rfp-pp/not-10k/ R=1,2,5,8
rfp_pp = [-40691.5966034731;-41373.0105100757;-40982.3811205893;-40671.1110238544];
% article rfp-hp/not-10k/1-300 R=1,2,5,8
rfp_hp1=[-39226.1670550166;-35417.9505090328;-32950.4792069273;-32984.2054545252];
% article rfp-hp/not-10k/2-300 R=1,2,5,8
rfp_hp2=[-35115.4915702425;-34861.7387136053;-33063.6345230955;-32593.1257728441];
% article rfp-hp/not-10k/3-300 R=1,2,5,8
rfp_hp3=[-35797.8943077040;-35589.3435410856;-32893.1565324965;-32593.1257728441];


% article cp-pp/not-10k R=1,2,5,8
cp_pp=[-13586166.0508580;-13586171.5099920;-13586375.2555623;-13586470.6865698];
% article cp-markov/not-10k t=5 R=1,2,5,8
cp_markov5=[-1.358752278655816e+07,-1.358749119341532e+07,-1.358781458716043e+07,-1.358973163290093e+07]
% article cp-markov/not-10k t=10 R=1,2,5,8
cp_markov10=[-13590679.4952008;-13592777.2347846;-13589970.4423718;-13590128.7238333];
% article cp-markov/not-10k t=20 R=1,2,5,8
cp_markov20=[-14920799.6446661;-13594553.9310218;-13594153.2701396;-13593632.6927624];
% article cp-markov/not-10k t=30 R=1,2,5,8
cp_markov30=[-28881911.4362726;-13607367.6417495;-13600088.7448167;-13597800.5635307];

nrank = [1,2,5,8];




subplot(2,1,1);
hold on;
plot(nrank, rfp_hp1, 'ks-.','LineWidth',2, 'MarkerSize',10);
plot(nrank, rfp_hp2, 'k<-.','LineWidth',2, 'MarkerSize',10);
plot(nrank, rfp_hp3, 'k>-.','LineWidth',2, 'MarkerSize',10);

plot(nrank, rfp_pp, 'o-.', 'LineWidth',2, 'MarkerSize',10);

%legend('Ours_1','Ours_2','Ours_3', 'rfp-pp');
legend('Ours-Win-1','Ours-Win-2','Ours-Win-3', 'GP-PTF');
ylabel('Test Log Likelihood', 'FontSize',15);
xlim([0.9,8.1]);
ylim([-4.3e4, -3.2e4]);
set(gca,'XTick',nrank,'FontSize',15);
%title("article")
set(gca,'YTick',[-4.2e4,-3.8e4,-3.4e4],'FontSize',15)
subplot(2,1,2)

hold on;
plot(nrank, cp_markov5, 'LineWidth',2, 'MarkerSize',10);
plot(nrank, cp_markov10,'g+-.', 'LineWidth',2, 'MarkerSize',10);
plot(nrank, cp_markov20, 'mx-.','LineWidth',2, 'MarkerSize',10);
plot(nrank, cp_markov30,'c*-.','LineWidth',2, 'MarkerSize',10);
plot(nrank, cp_pp, 'r^-.','LineWidth',2, 'MarkerSize',10);
%legend('PARAFAC','NPARAFAC', 'HOSVD', 'Tucker', 'InfTucker','DinTucker_U','DinTucker_W','DinTucker_G', 'Location','BestOutside');
%legend('cp-markov_1_0', 'cp-markov_2_0', 'cp-markov_3_0', 'cp-pp');
legend('CPT-PTF-5','CPT-PTF-10', 'CPT-PTF-20', 'CPT-PTF-30', 'CP-PTF');
%legend boxoff;
ylabel('Test Log Likelihood', 'FontSize',15);
xlabel('Number of Factors','FontSize',15);
xlim([0.9,8.1]);
%ylim([-16000000,-10000]);
set(gca,'XTick',nrank,'FontSize',15);
%set(gca,'YTick',[-25000,-24000,-23000,-22000,-21000],'FontSize',15);


==> figures/hdp_3_sim.m <==
edges = load('hdp_3.txt');
scatter3(edges(:,1), edges(:,2)-1, edges(:,3),30,[0, 0, 0],'filled')

==> figures/model_1_tensorsize.m <==
clear all;
close all;
color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

x_1 = [  2917.725,   8047.435,  11073.13 ,  21855.75 ,  28171.665, 35708.13 ,  45003.505,  55206.17 ,  65378.365,  76157.12 ,90647.8  , 103916.555, 111372.26 , 118790.96 , 122608.5  ,126313.525];
y_1 = [0.09405958, 0.05971965, 0.0506844 , 0.03473663, 0.03007596,0.02584145, 0.02244903, 0.01951603, 0.01741769, 0.01571422,0.01389471, 0.01264587, 0.01198678, 0.01140647, 0.01112668,0.01096751];
plot(x_1,y_1,'color','k','LineWidth',5)

x_2 = [ 1259.06 ,   3266.51 ,  11291.15 ,  17106.955,  25137.475, 46334.075,  60578.745,  77383.31 ,  95058.57 , 115899.05 , 139645.785]
y_2 = [0.15563992, 0.11435753, 0.07368249, 0.06315034, 0.05268409, 0.0397881 , 0.03455156, 0.03033025, 0.02681436, 0.02390171, 0.02111986]

plot(x_2,y_2,'color','r','LineWidth',5)




set(gca, 'FontSize', 25);
lgd = legend({'NEST-1', 'NEST-2'},'FontSize',7)
lgd.FontSize = 25
ylabel('#Entries/Tensor Size', 'FontSize',30);
xlabel('Tensor Size','FontSize',30);
xlim([0,100000]);
ylim([0,0.17]);

xticks([0,20000,2, 60000,80000]);
yticks([.05,.025 ,.01])
%set(gca,'XTick',nrank,'FontSize',20);

==> figures/movie_link.m <==
clear all;
close all;

HDP = [0.92391049
0.95547169
0.96426575
0.96828465
0.96893837];
HDP_std = [0.001169219748
.00147
0.001942635589
0.003315869777
0.003197776448]/sqrt(5);


SpecGPTF =[0.60006288
0.60192411
0.60635018
0.59804393
0.52793747];
SpecGPTF_std = [0.007700508033
0.00424962336
0.005774387995
0.009015930918
0.02099790406]/sqrt(5);

Ptucker = [0.506417175
0.506417175
0.554363875
0.58786716
0.5416943];
Ptucker_std = [0.02454175933
0.02316606209
0.02116511879
0.01200985777
0.006285488713]/sqrt(5);

BayesCP = [0.78872027
0.7804679
0.76824204
0.8029575
0.7987358];
BayesCP_std = [0.01610371009
0.02488822967
0.03635134072
0.01832007875
0.0102230179]/sqrt(5);

SparseSpecGPTF = [0.87498539
0.87726433
0.87601964
0.87646543
0.8759865899999
0];
SparseSpecGPTF_std = [0.002697400378
0.00306
0.002963956508
0.003135108057
0.0044269147752
0]/sqrt(5);

SparseSpecGPTFsoc =[0.9767646666666666 
0.9767224333333333
0.9764916666666666
0.9767173666666668 
0.9766659333333333];
SparseSpecGPTFsoc_std = [0.0009147957343339292
0.000936234864882808
0.0007963815933472259
0.0008863819054009907
0.0007119812044959636]/sqrt(5);




color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);



%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('AUC', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([.47,1]);

xticks([3,5,7,9,11]);
yticks([.5,.75 ,.9,1.])
%set(gca,'XTick',nrank,'FontSize',20);

==> figures/movie_mae.m <==
clear all;
close all;

HDP = [0.07799772529
0.07567384719
0.07484342644
0.07514032486
0.07484631064];
HDP_std = [0.0002984020649
0.000670024201
0.0003127308323
0.0002658905215
0.0002698208282]/sqrt(5);

SpecGPTF =[0.07947670617
0.08124210708
0.07866899461
0.08046028797
0.08373560521];
SpecGPTF_std = [0.001420486127
0.002365201073
0.001090925784
0.0007448592924
0.0005575213783]/sqrt(5);

Ptucker = [0.07801760311
0.08005535871
0.08554764487
0.09115048208
0.09094984632];
Ptucker_std = [0.0003411577479
0.000272052412
0.0005998191027
0.0008843919292
0.0003489830551]/sqrt(5);

BayesCP = [0.09543860797
0.09528402983
0.09536151122
0.09507306717
0.09468787465];
BayesCP_std = [0.001139901267
0.0007117746902
0.00054549584
0.0004083452448
0.0004359908907]/sqrt(5);


CP_ALS = [0.1262415338
0.1215597124
0.118422816
0.1155339163];
CP_ALS_std = [0.0009254703609
0.0001376049915
0.0006956469461
0.01363784092]/sqrt(5);

CP_WOPT = [0.08234526964
0.0844086323
0.08943014477
0.09592140514
0.1001555665];
CP_WOPT_std = [0.00607379008
0.002939863129
0.00159771953
0.001157384951
0.001352160191]/sqrt(5);

SparseSpecGPTF = [0.07640648873
0.07680859367
0.07813054242
0.07978929133
0.083509302903004];
SparseSpecGPTF_std = [0.0004352552185
0.0003401181674
0.0007614918213
0.0006003393497
0.0010439184498865738]/sqrt(5);

SparseSpecGPTFsoc =[0.07630157448
0.07452273809
0.07527718288
0.07735149505
0.07872971952874214];
SparseSpecGPTFsoc_std = [0.0006786152979
0.0003115760096    
0.001023125807
0.0007208482373
0.0008480516336927375]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MAE', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([.073,0.102]);

xticks([3,5,7,9,11]);
yticks([.075, .08 , .1 ])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/movie_mse.m <==
clear all;
close all;

HDP = [0.01002294226
0.009348502601
0.009073741277
0.009130987513
0.009075974787];
HDP_std = [0.0002473204573
0.0001911250455
.0000894
.0000784
.000108]/sqrt(5);



SpecGPTF =[0.01001029185
0.01047479291
0.0100947056
0.01054337806
0.01129335476];
SpecGPTF_std = [0.0003485128147
0.0005294574235
0.0001867867227
0.0001090419658
0.0001254903302]/sqrt(5);

Ptucker = [0.01079500376
0.01165920021
0.01450512794
0.01757262787
0.01709750374];
Ptucker_std = [0.0001948100507
0.0002041826325
0.0004395667063
0.0009123951602
0.0003356474677]/sqrt(5);

BayesCP = [0.01330122261
0.01322922703
0.01316023067
0.01307934792
0.01284944248];
BayesCP_std = [0.0008361767032
0.0005065249589
0.0002563410042
0.0000793
0.0001200954779]/sqrt(5);


CP_ALS = [0.1262415338
0.1215597124
0.118422816
0.1155339163
0.112919986];
CP_ALS_std = [0.0009254703609
0.0001376049915
0.0006956469461
0.01363784092
0.000350839762]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513
0.02397528115];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645
0.001451659236]/sqrt(5);

SparseSpecGPTF = [0.009408414211
0.009453745733
0.009737663706
0.01017346224
0.011214204685567645];
SparseSpecGPTF_std = [0.000117661443
.0000661299427
0.0001522868542
0.000136919784
0.00030167814777739367]/sqrt(5);

SparseSpecGPTFsoc =[0.009528489986
0.009136428443
0.009296281978
0.009790503184
0.0099905752801427725];
SparseSpecGPTFsoc_std = [0.0001501898446
.0000776
0.000194552055
0.0001216743487
0.0007208482373428792]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MSE', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([0.0085,.018]);

xticks([3,5,7,9,11]);
yticks([.009, .01 , .015 ])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/plot_legend.m <==
clear all;
close all;

SparseSpecGPTF = [0.009408414211
0.009453745733
0.009737663706
0.01017346224];
SparseSpecGPTF_std = [0.000117661443
.0000661299427
0.0001522868542
0.000136919784]/sqrt(5);

SparseSpecGPTFsoc =[0.009528489986
0.009136428443
0.009296281978
0.009790503184];
SparseSpecGPTFsoc_std = [0.0001501898446
.0000776
0.000194552055
0.0001216743487]/sqrt(5);

SpecGPTF =[0.01001029185
0.01047479291
0.0100947056
0.01054337806];
SpecGPTF_std = [0.0003485128147
0.0005294574235
0.0001867867227
0.0001090419658]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627]/sqrt(5);

BayesCP = [0.01330122261
0.01322922703
0.01316023067
0.01307934792];
BayesCP_std = [0.0008361767032
0.0005065249589
0.0002563410042
0.0000793]/sqrt(5);


CP_ALS = [0.1262415338
0.1215597124
0.118422816
0.1155339163];
CP_ALS_std = [0.0009254703609
0.0001376049915
0.0006956469461
0.01363784092]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);





%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
legend({'OURS', 'GPTF','P-Tucker','CP-Bayes','CP-ALS','CP-WOPT', 'NEST-1', 'NEST-2'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 35);
ylabel('RMSE', 'FontSize',20);
xlabel('Rank (the number of factors)','FontSize',20);
xlim([2.5,20.5]);
ylim([100,100.1]);

xticks([3,5,10,20]);
yticks([0.175, 0.19,0.205])
set(gca,'XTick',nrank,'FontSize',20);
print('legend.eps', '-depsc');


==> figures/sg_comb_mae.m <==
clear all;
close all;

HDP = [0.07618997324
0.07856976306
0.07997358958
0.08056081874
0.08147494265
0.08124065962
0.0806014082
0.07986573581
0.07972691247
0.08196540434];
HDP_std = [0.002575194744
0.004227285156
0.004975553336
0.007094122685
0.007109297154
0.007430012192
0.006806969115
0.007862694225
0.007094265809
0.008756181821]/sqrt(5);


SpecGPTF =[0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
];
SpecGPTF_std = [0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148
0.1312228631];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627
0.00688638818]/sqrt(5);

BayesCP = [0.03482535839
0.03609908524
0.0371055755
0.04629529545
0.05128163111];
BayesCP_std = [0.002378787053
0.002513388917
0.002414957182
0.002505529389
0.002259644414]/sqrt(5);


CP_ALS = [0.0510028464
0.05100409557
0.05100299311
0.05100164116
0.04860865955];
CP_ALS_std = [0.0001024521006
0.0001028871141
0.0001035329998
0.0001027979489
0.0005475769078]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [1,2,3,4,5,6,7,8,9,10];
brown = [0.8500, 0.3250, 0.0980];


hold on;


errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);


%errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MAE', 'FontSize',30);
xlabel('R_2','FontSize',30);
xlim([0.5,10.5]);
ylim([0.072,.088]);

xticks([1,3,5,7,9]);
yticks([ .075 , .080,.085])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/sg_comb_mse.m <==
clear all;
close all;

HDP = [0.02434778012
0.02390518629
0.02454886823
0.02449007867
0.02468683149
0.02505032058
0.02518615766
0.02507467035
0.0251335077
0.02533913369];
HDP_std = [0.000270199971
0.0002423120374
0.0002621748224
0.0004588284979
0.0002622806507
0.0002404344806
0.0002394025323
0.0002548109779
0.0002192566338
0.0002443346899]/sqrt(5);


SpecGPTF =[0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
0.04566578987
];
SpecGPTF_std = [0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102
0.0003480871102]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148
0.1312228631];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627
0.00688638818]/sqrt(5);

BayesCP = [0.03482535839
0.03609908524
0.0371055755
0.04629529545
0.05128163111];
BayesCP_std = [0.002378787053
0.002513388917
0.002414957182
0.002505529389
0.002259644414]/sqrt(5);


CP_ALS = [0.0510028464
0.05100409557
0.05100299311
0.05100164116
0.04860865955];
CP_ALS_std = [0.0001024521006
0.0001028871141
0.0001035329998
0.0001027979489
0.0005475769078]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [1,2,3,4,5,6,7,8,9,10];
brown = [0.8500, 0.3250, 0.0980];


hold on;


errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);


%errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MSE', 'FontSize',30);
xlabel('R_2','FontSize',30);
xlim([0.5,10.5]);
ylim([0.0236,.0255]);

xticks([1,3,5,7,9]);
yticks([ .024 , .025,.05 ])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/sg_link.m <==
clear all;
close all;

HDP = [0.987719
0.987791
0.9902547
0.99229478
0.97855504];
HDP_std = [0.0008094047195
0.000516452658
0.0008740438616
0.0004812213187
0.0008746279383]/sqrt(5);


SpecGPTF =[0.48271956
0.50364037
0.47789798
0.47545836
0.46557641];
SpecGPTF_std = [0.05491854959
0.08004624482
0.03926034495
0.03833775785
0.02921950496]/sqrt(5);

Ptucker = [0.48271956
0.4848088477
0.5062037967
0.5128436795
0.527104971];
Ptucker_std = [0.05491854959
0.03441639205
0.03341156165
0.03860160479
0.04808651732]/sqrt(5);

BayesCP = [0.52248932
0.53742912
0.54433101
0.57076962
0.57151255];
BayesCP_std = [0.01378848497
0.01335118502
0.004741243715
0.005046527732
0.02475777297]/sqrt(5);



SparseSpecGPTF = [0.9766637166666666 
0.97611755
0.9762854
0.97626975
0.976676966666];
SparseSpecGPTF_std = [0.0008235800
0.001079891
0.0012389531306
0.0013736041684804
0.0009211954491614039]/sqrt(5);

SparseSpecGPTFsoc =[0.9767646666666666 
0.9767224333333333
0.9764916666666666
0.9767173666666668 
0.9766659333333333];
SparseSpecGPTFsoc_std = [0.0009147957343339292
0.000936234864882808
0.0007963815933472259
0.0008863819054009907
0.0007119812044959636]/sqrt(5);


color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);

%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('AUC', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([.45,1.]);

xticks([3,5,7,9,11]);
yticks([.5,.75 ,1.])
%set(gca,'XTick',nrank,'FontSize',20);

==> figures/sg_mae.m <==
clear all;
close all;

HDP = [0.07704230154
0.08186498695
0.07976036868
0.08489133518
0.07618997324];
HDP_std = [0.0008302515551
0.002122446842
0.001237672924
0.001313211221
0.002575194744]/sqrt(5);


SpecGPTF =[0.1024273974
0.1011378384
0.1078927707
0.1302044337
0.1542990953];
SpecGPTF_std = [0.003645011754
0.006300940661
0.001761304973
0.004045730507
0.0006242821952]/sqrt(5);

Ptucker = [0.1269249965
0.148772087
0.1671879865
0.1816345774
0.1922722364];
Ptucker_std = [0.001361881692
0.002680911495
0.0008024507754
0.003885650805
0.005268748508]/sqrt(5);

BayesCP = [0.1041328314
0.09914278578
0.09935725938
0.1065285554
0.1133121716];
BayesCP_std = [0.004492868707
0.001314201683
0.001620663801
0.00172778944
0.002205786552]/sqrt(5);


CP_ALS = [0.1607388312
0.1607405781
0.1607371958
0.1607343822
0.1572131274];
CP_ALS_std = [0.0001791306798
0.0001805172607
0.0001806707304
0.0001809659877
0.0009047732646]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513
0.197369993];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);

SparseSpecGPTF = [0.09626888715
0.0973266338
0.09477297241
0.1000608173
0.10226523];
SparseSpecGPTF_std = [0.00312339072
0.001934988695
0.001237672924
0.003961654871
0.002435044]/sqrt(5);

SparseSpecGPTFsoc =[0.09392974744
0.08994924447
0.08920576995
0.09241121262
0.09425235984127092];
SparseSpecGPTFsoc_std = [0.003445250722
0.003790704068
0.004779386999
0.003698740939
0.003863684880253998]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);



%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MAE', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([0.069,.2]);

xticks([3,5,7,9,11]);
yticks([.07, .1 , .15,.2 ])
%set(gca,'XTick',nrank,'FontSize',20);

==> figures/sg_mse.m <==
clear all;
close all;

HDP = [0.0239634808
0.02390296525
0.02466017737
0.0237963971
0.02434778012];
HDP_std = [0.0003400117062
0.0002243186565
0.0001901993843
0.000183235343
0.000270199971]/sqrt(5);


SpecGPTF =[0.02885399848
0.02947442016
0.03088193434
0.0363799777
0.04566578987];
SpecGPTF_std = [0.001085028062
0.001064750672
0.0004619629877
0.001202491659
0.0003480871102]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148
0.1312228631];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627
0.00688638818]/sqrt(5);

BayesCP = [0.03482535839
0.03609908524
0.0371055755
0.04629529545
0.05128163111];
BayesCP_std = [0.002378787053
0.002513388917
0.002414957182
0.002505529389
0.002259644414]/sqrt(5);


CP_ALS = [0.0510028464
0.05100409557
0.05100299311
0.05100164116
0.04860865955];
CP_ALS_std = [0.0001024521006
0.0001028871141
0.0001035329998
0.0001027979489
0.0005475769078]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);

SparseSpecGPTF = [0.02567615781
0.02528962479
0.02541598061
0.02650064499
0.0270403];
SparseSpecGPTF_std = [0.000827719078
0.000392603366
0.0003023533317
0.0007867915739
0.000825705690]/sqrt(5);

SparseSpecGPTFsoc =[0.02577132411
0.02448888116
0.0250096649
0.02481536897
0.02464611308658214];
SparseSpecGPTFsoc_std = [0.0004077523748
0.0001709962677
0.0001526632201
0.0004357947959
0.00041738928832103556]/sqrt(5);




color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9,11];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, HDP, HDP_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);

errorbar(nrank, SparseSpecGPTF,SparseSpecGPTF_std, 'color',color{2},'Marker','>', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc,SparseSpecGPTFsoc_std, 'color',color{8},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MSE', 'FontSize',30);
xlabel('Number of Factors','FontSize',30);
xlim([2.5,11.5]);
ylim([0.023,.0525]);

xticks([3,5,7,9,11]);
yticks([.025, .03 , .04,.05 ])
%set(gca,'XTick',nrank,'FontSize',20);


==> figures/sparse_model2_fig.m <==
edges = load('model210.txt')+1;
scatter3(edges(:,1), edges(:,2), edges(:,3),30,[1, 0, 0],'filled')

==> figures/subplot_trial.m <==
clear all;
close all;
​
% article rfp-pp/not-10k/ R=1,2,5,8
rfp_pp = [-40691.5966034731;-41373.0105100757;-40982.3811205893;-40671.1110238544];
% article rfp-hp/not-10k/1-300 R=1,2,5,8
rfp_hp1=[-39226.1670550166;-35417.9505090328;-32950.4792069273;-32984.2054545252];
% article rfp-hp/not-10k/2-300 R=1,2,5,8
rfp_hp2=[-35115.4915702425;-34861.7387136053;-33063.6345230955;-32593.1257728441];
% article rfp-hp/not-10k/3-300 R=1,2,5,8
rfp_hp3=[-35797.8943077040;-35589.3435410856;-32893.1565324965;-32593.1257728441];
​
​
% article cp-pp/not-10k R=1,2,5,8
cp_pp=[-13586166.0508580;-13586171.5099920;-13586375.2555623;-13586470.6865698];
% article cp-markov/not-10k t=5 R=1,2,5,8
cp_markov5=[-1.358752278655816e+07,-1.358749119341532e+07,-1.358781458716043e+07,-1.358973163290093e+07]
% article cp-markov/not-10k t=10 R=1,2,5,8
cp_markov10=[-13590679.4952008;-13592777.2347846;-13589970.4423718;-13590128.7238333];
% article cp-markov/not-10k t=20 R=1,2,5,8
cp_markov20=[-14920799.6446661;-13594553.9310218;-13594153.2701396;-13593632.6927624];
% article cp-markov/not-10k t=30 R=1,2,5,8
cp_markov30=[-28881911.4362726;-13607367.6417495;-13600088.7448167;-13597800.5635307];
​
nrank = [1,2,5,8];
​
​
​
​
subplot(2,1,1);
hold on;
plot(nrank, rfp_hp1, 'ks-.','LineWidth',2, 'MarkerSize',10);
plot(nrank, rfp_hp2, 'k<-.','LineWidth',2, 'MarkerSize',10);
plot(nrank, rfp_hp3, 'k>-.','LineWidth',2, 'MarkerSize',10);
​
plot(nrank, rfp_pp, 'o-.', 'LineWidth',2, 'MarkerSize',10);
​
%legend('Ours_1','Ours_2','Ours_3', 'rfp-pp');
legend('Ours-Win-1','Ours-Win-2','Ours-Win-3', 'GP-PTF');
ylabel('Test Log Likelihood', 'FontSize',15);
xlim([0.9,8.1]);
ylim([-4.3e4, -3.2e4]);
set(gca,'XTick',nrank,'FontSize',15);
%title("article")
set(gca,'YTick',[-4.2e4,-3.8e4,-3.4e4],'FontSize',15)
subplot(2,1,2)
​
hold on;
plot(nrank, cp_markov5, 'LineWidth',2, 'MarkerSize',10);
plot(nrank, cp_markov10,'g+-.', 'LineWidth',2, 'MarkerSize',10);
plot(nrank, cp_markov20, 'mx-.','LineWidth',2, 'MarkerSize',10);
plot(nrank, cp_markov30,'c*-.','LineWidth',2, 'MarkerSize',10);
plot(nrank, cp_pp, 'r^-.','LineWidth',2, 'MarkerSize',10);
%legend('PARAFAC','NPARAFAC', 'HOSVD', 'Tucker', 'InfTucker','DinTucker_U','DinTucker_W','DinTucker_G', 'Location','BestOutside');
%legend('cp-markov_1_0', 'cp-markov_2_0', 'cp-markov_3_0', 'cp-pp');
legend('CPT-PTF-5','CPT-PTF-10', 'CPT-PTF-20', 'CPT-PTF-30', 'CP-PTF');
%legend boxoff;
ylabel('Test Log Likelihood', 'FontSize',15);
xlabel('Number of Factors','FontSize',15);
xlim([0.9,8.1]);
%ylim([-16000000,-10000]);
set(gca,'XTick',nrank,'FontSize',15);
%set(gca,'YTick',[-25000,-24000,-23000,-22000,-21000],'FontSize',15);
